Pattern control via Diffussion interaction

We analyse a dynamic control problem for scalar reaction-diffusion equations, focusing on the emulation of pattern formation through the selection of appropriate active controls. While boundary controls alone prove inadequate for replicating the complex patterns seen in biological systems, particularly under natural point-wise constraints of the system state, their combination with the regulation of the diffusion coefficient enables the successful generation of such patterns. Our study demonstrates that the set of steady-states is path-connected, facilitating the use of the staircase method. This approach allows any admissible initial configuration to evolve into any stationary pattern over a sufficiently long time while maintaining the system's natural bilateral constraints. We provide also examples of complex patterns that steady-state configurations can adopt.

==> PhasePlaneFigures.m <==
%% Pictures phase portrait:
clear all;
close all

%% case 1


% solve boundary value pbs

% in (0,1/2-delta) and (1/2+delta,1)

a=-0.3;
b=0.8;

mu1=1e2;

delta=0.01;
L1=1/2-delta;

sepU=@(m,mu) sqrt(1/mu)*sqrt(m.^4/2-m.^2+1/2);
sepD=@(m,mu) -sqrt(1/mu)*sqrt(m.^4/2-m.^2+1/2);

Nx=100;
dx=L1/(Nx-1);

        opti = casadi.Opti();  % CasADi function
        y = opti.variable(Nx); % state trajectory
        opti.subject_to(y(1)==a);
        opti.subject_to(y(Nx)==a);
         grad_y_sq=(1/dx^2)*((y(1+1)-y(1))^2);
            for i=2:Nx-1
                    grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1)-y(i))^2);
            end
        grad_y_sq=grad_y_sq+(1/dx^2)*((y(Nx)-y(Nx-1))^2);
        opti.minimize(mu1*0.5*dx*grad_y_sq-0.5*dx*trapz((y.^2))+1/4*dx*trapz(y.^4)-1/4);  
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
        opti.solver('ipopt',p_opts,s_opts);
        tic
        sol = opti.solve();   % actual solve
        toc
        
Y1=sol.value(y);
for i=1:Nx-1
   DY1(i)=(1/dx)*(Y1(i+1)-Y1(i)); 
end
DY1(Nx)=(1/dx)*(Y1(Nx)-Y1(Nx-1)); 

        opti = casadi.Opti();  % CasADi function
        y = opti.variable(Nx); % state trajectory
        opti.subject_to(y(1)==b);
        opti.subject_to(y(Nx)==b);
         grad_y_sq=(1/dx^2)*((y(1+1)-y(1))^2);
            for i=2:Nx-1
                    grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1)-y(i))^2);
            end
        grad_y_sq=grad_y_sq+(1/dx^2)*((y(Nx)-y(Nx-1))^2);
        opti.minimize(mu1*0.5*dx*grad_y_sq-0.5*dx*trapz((y.^2))+1/4*dx*trapz(y.^4)-1/4);  
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
        opti.solver('ipopt',p_opts,s_opts);
        tic
        sol = opti.solve();   % actual solve
        toc
        
Y2=sol.value(y);
for i=1:Nx-1
   DY2(i)=(1/dx)*(Y2(i+1)-Y2(i)); 
end
DY2(Nx)=(1/dx)*(Y2(Nx)-Y2(Nx-1));



mm=linspace(-1,1,100);
PhasePlane=figure
plot(Y1,DY1,'LineWidth',2,'Color','r')
hold on
plot(Y2,DY2,'LineWidth',2,'Color','r')
plot(Y1(end),DY1(end),'*r')
plot(Y2(1),DY2(1),'*r')
plot(mm,sepU(mm,mu1),'--','LineWidth',2,'Color','r');
plot(mm,sepD(mm,mu1),'--','LineWidth',2,'Color','r');
title('Phase Portrait','interpreter','latex','fontsize',20);
    xlabel('$m$','interpreter','latex','fontsize',20);
    ylabel('$m_x$','interpreter','latex','fontsize',20);
    set(PhasePlane,'PaperSize',[6 5]); %set the paper size to what you want  
    print(PhasePlane,'Phase0.pdf','-dpdf')
    
    
x1=linspace(0,L1,Nx);
x2=linspace(L1+2*delta,1,Nx);

PhysicalSpace=figure
plot(x1,Y1,'LineWidth',2,'Color','r');
hold on;
plot(x2,Y2,'LineWidth',2,'Color','r');
title('Target function','interpreter','latex','fontsize',20);
    xlabel('$x$','interpreter','latex','fontsize',20);
    ylabel('$m$','interpreter','latex','fontsize',20);
    
    set(PhysicalSpace,'PaperSize',[6 5]); %set the paper size to what you want  
    print(PhysicalSpace,'Phys0.pdf','-dpdf')

% match with ODE
mu2=0.000005;
tspan=linspace(L1,L1+delta/3,1000);
f=@(t,y) [y(2);-1/mu2*y(1)*(1-y(1))*(y(1)+1)];
y0=[Y1(Nx),DY1(Nx)];
[dum hola2]=ode45(f,tspan,y0);

mu3=100;
tspan1=linspace(L1+delta/3,L1+1.835*delta/3,100);
f=@(t,y) [y(2);-1/mu3*y(1)*(1-y(1))*(y(1)+1)];
y0=hola2(end,:);
[dum hola21]=ode45(f,tspan1,y0);

% mu4=0.00002;
% tspan2=linspace(L1+2*delta/3,L1+2*delta,100);
% f=@(t,y) [y(2);-1/mu4*y(1)*(1-y(1))*(y(1)+1)];
% y0=hola21(end,:);
% [dum hola22]=ode45(f,tspan2,y0);

mu4=0.00002;
tspan2=linspace(L1+2*delta,L1+3.7*delta/3,1000);
f=@(t,y) [y(2);-1/mu4*y(1)*(1-y(1))*(y(1)+1)];
y0=[Y2(1),DY2(1)];
[dum hola22]=ode45(f,tspan2,y0);

PhasePlane=figure
plot(Y1,DY1,'LineWidth',8,'Color','r')
hold on
plot(Y2,DY2,'LineWidth',8,'Color','r')
%plot(mm,sepU(mm,mu1));
%plot(mm,sepD(mm,mu1));
plot(hola2(:,1),hola2(:,2),'LineWidth',2,'Color','b')
plot(hola21(:,1),hola21(:,2),'LineWidth',2,'Color','r')
plot(hola22(:,1),hola22(:,2),'LineWidth',2,'Color','k')
plot(mm,sepU(mm,mu1),'--','LineWidth',2,'Color','r');
plot(mm,sepD(mm,mu1),'--','LineWidth',2,'Color','r');
plot(mm,sepU(mm,mu2),'--','LineWidth',2,'Color','b');
plot(mm,sepD(mm,mu2),'--','LineWidth',2,'Color','b');
plot(mm,sepU(mm,mu3),'--','LineWidth',2,'Color','r');
plot(mm,sepD(mm,mu3),'--','LineWidth',2,'Color','r');
plot(mm,sepU(mm,mu4),'--','LineWidth',2,'Color','k');
plot(mm,sepD(mm,mu4),'--','LineWidth',2,'Color','k');
title('Phase Portrait','interpreter','latex','fontsize',20);
    xlabel('$m$','interpreter','latex','fontsize',20);
    ylabel('$m_x$','interpreter','latex','fontsize',20);
    
    set(PhasePlane,'PaperSize',[6 5]); %set the paper size to what you want  
    print(PhasePlane,'Phase1.pdf','-dpdf')
    
PhysicalSpace=figure
% tspan1=linspace(L1+delta/3,L1+1.835*delta/3,100);
% tspan2=linspace(L1+2*delta,L1+3.7*delta/3,100);
% x2=linspace(L1+2*delta,1,Nx);
tspan1=linspace(L1+delta/3,L1+1.835*delta/3,100);
tspan2=linspace(L1+3.535*delta/3,L1+1.835*delta/3,1000);
x2=linspace(L1+3.535/3*delta,1-0.165*delta/3,Nx);

plot(x1,Y1,'LineWidth',2,'Color','r');
hold on;
plot(x2,Y2,'LineWidth',2,'Color','r');
plot(tspan,hola2(:,1),'LineWidth',2,'Color','b');
plot(tspan1,hola21(:,1),'LineWidth',2,'Color','r');
plot(tspan2,hola22(:,1),'LineWidth',2,'Color','k');
title('Approximate Steady-State','interpreter','latex','fontsize',20);
    xlabel('$x$','interpreter','latex','fontsize',20);
    ylabel('$m$','interpreter','latex','fontsize',20);
    
    set(PhysicalSpace,'PaperSize',[6 5]); %set the paper size to what you want  
    print(PhysicalSpace,'Phys1.pdf','-dpdf')


diff=figure
plot(x1,log(mu1*ones(length(x1),1)),'LineWidth',2,'Color','r');
hold on;
plot(x2,log(mu1*ones(length(x1),1)),'LineWidth',2,'Color','r');
plot(tspan,log(mu2*ones(length(tspan),1)),'LineWidth',2,'Color','b');
plot(tspan1,log(mu3*ones(length(tspan1),1)),'LineWidth',2,'Color','r');
plot(tspan2,log(mu4*ones(length(tspan2),1)),'LineWidth',2,'Color','k');



diff2=figure
area(x1,log(mu1*ones(length(x1),1)),'LineWidth',0.1,'FaceColor','r');
hold on;
area(x2,log(mu1*ones(length(x1),1)),'LineWidth',0.1,'FaceColor','r');
area(tspan,log(mu2*ones(length(tspan),1)),'LineWidth',0.1,'FaceColor','b');
area(tspan1,log(mu3*ones(length(tspan1),1)),'LineWidth',0.1,'FaceColor','r');
area(tspan2,log(mu4*ones(length(tspan2),1)),'LineWidth',0.1,'FaceColor','k');
title('Diffusion','interpreter','latex','fontsize',20);
    xlabel('$x$','interpreter','latex','fontsize',20);
    ylabel('$\log(\mu)$','interpreter','latex','fontsize',20);
    
    set(diff2,'PaperSize',[6 5]); %set the paper size to what you want  
    print(diff2,'Dif1.pdf','-dpdf')

%% case 2



% solve boundary value pbs

% in (0,1/2-delta) and (1/2+delta,1)

a=-0.8;
b=-0.3;

mu1=1e2;

delta=0.01;
L1=1/2-delta;

sepU=@(m,mu) sqrt(1/mu)*sqrt(m.^4/2-m.^2+1/2);
sepD=@(m,mu) -sqrt(1/mu)*sqrt(m.^4/2-m.^2+1/2);

Nx=100;
dx=L1/(Nx-1);

        opti = casadi.Opti();  % CasADi function
        y = opti.variable(Nx); % state trajectory
        opti.subject_to(y(1)==a);
        opti.subject_to(y(Nx)==a);
         grad_y_sq=(1/dx^2)*((y(1+1)-y(1))^2);
            for i=2:Nx-1
                    grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1)-y(i))^2);
            end
        grad_y_sq=grad_y_sq+(1/dx^2)*((y(Nx)-y(Nx-1))^2);
        opti.minimize(mu1*0.5*dx*grad_y_sq-0.5*dx*trapz((y.^2))+1/4*dx*trapz(y.^4)-1/4);  
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
        opti.solver('ipopt',p_opts,s_opts);
        tic
        sol = opti.solve();   % actual solve
        toc
        
Y1=sol.value(y);
for i=1:Nx-1
   DY1(i)=(1/dx)*(Y1(i+1)-Y1(i)); 
end
DY1(Nx)=(1/dx)*(Y1(Nx)-Y1(Nx-1)); 

        opti = casadi.Opti();  % CasADi function
        y = opti.variable(Nx); % state trajectory
        opti.subject_to(y(1)==b);
        opti.subject_to(y(Nx)==b);
         grad_y_sq=(1/dx^2)*((y(1+1)-y(1))^2);
            for i=2:Nx-1
                    grad_y_sq=grad_y_sq+(1/dx^2)*((y(i+1)-y(i))^2);
            end
        grad_y_sq=grad_y_sq+(1/dx^2)*((y(Nx)-y(Nx-1))^2);
        opti.minimize(mu1*0.5*dx*grad_y_sq-0.5*dx*trapz((y.^2))+1/4*dx*trapz(y.^4)-1/4);  
        p_opts = struct('expand',true);
        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-6),'compl_inf_tol',10^(-6),'acceptable_tol',5*10^(-6));
        opti.solver('ipopt',p_opts,s_opts);
        tic
        sol = opti.solve();   % actual solve
        toc
        
Y2=sol.value(y);
for i=1:Nx-1
   DY2(i)=(1/dx)*(Y2(i+1)-Y2(i)); 
end
DY2(Nx)=(1/dx)*(Y2(Nx)-Y2(Nx-1));



mm=linspace(-1+0.01,1-0.01,100);
PhasePlane=figure
plot(Y1,DY1,'LineWidth',2,'Color','r')
hold on
plot(Y2,DY2,'LineWidth',2,'Color','r')
plot(mm,sepU(mm,mu1));
plot(mm,sepD(mm,mu1));

x1=linspace(0,L1,Nx);
x2=linspace(L1+2*delta,1,Nx);

PhysicalSpace=figure
plot(x1,Y1,'LineWidth',2,'Color','r');
hold on;
plot(x2,Y2,'LineWidth',2,'Color','r');


% match with ODE
mu2=0.0000005;
tspan=linspace(L1,L1+2.812*2*delta/(4*3),10000);
f=@(t,y) [y(2);-1/mu2*y(1)*(1-y(1))*(y(1)+1)];
y0=[Y1(Nx),DY1(Nx)];
[dum hola2]=ode45(f,tspan,y0);


mu4=0.0000000985;
tspan2=linspace(L1+2*delta,L1+1.9465*delta,100000);
f=@(t,y) [y(2);-1/mu4*y(1)*(1-y(1))*(y(1)+1)];
y0=[Y2(1),DY2(1)];
[dum hola22]=ode45(f,tspan2,y0);

PhasePlane=figure
plot(Y1,DY1,'LineWidth',8,'Color','r')
hold on
plot(Y2,DY2,'LineWidth',8,'Color','r')
plot(mm,sepU(mm,mu1),'--','LineWidth',2,'Color','r');
plot(mm,sepD(mm,mu1),'--','LineWidth',2,'Color','r');
plot(hola2(:,1),hola2(:,2),'LineWidth',2,'Color','b')
plot(hola22(:,1),hola22(:,2),'LineWidth',2,'Color','k')
plot(mm,sepU(mm,mu2),'--','LineWidth',2,'Color','b');
plot(mm,sepD(mm,mu2),'--','LineWidth',2,'Color','b');
plot(mm,sepU(mm,mu4),'--','LineWidth',2,'Color','k');
plot(mm,sepD(mm,mu4),'--','LineWidth',2,'Color','k');
title('Phase Portrait','interpreter','latex','fontsize',20);
    xlabel('$m$','interpreter','latex','fontsize',20);
    ylabel('$m_x$','interpreter','latex','fontsize',20);
    set(PhasePlane,'PaperSize',[6 5]); %set the paper size to what you want  
    print(PhasePlane,'Phase2.pdf','-dpdf')
    
PhysicalSpace=figure
tspan=linspace(L1,L1+2.812*2*delta/(4*3),10000);
tspan2=linspace(L1+2*delta,L1+1.9465*delta,10000);
tspan2=linspace(L1+2.812*2*delta/(4*3)+0.0535*delta,L1+2.812*2*delta/(4*3),100000);
x2=linspace(L1+2*delta,1,Nx);
x2=linspace(L1+2.812*2*delta/(4*3)+0.0535*delta,1,Nx);
plot(x1,Y1,'LineWidth',2,'Color','r');
hold on;
plot(x2,Y2,'LineWidth',2,'Color','r');
plot(tspan,hola2(:,1),'LineWidth',2,'Color','b');
plot(tspan2,hola22(:,1),'LineWidth',2,'Color','b');
title('Approximate Steady-State','interpreter','latex','fontsize',20);
    xlabel('$x$','interpreter','latex','fontsize',20);
    ylabel('$m$','interpreter','latex','fontsize',20);   
    set(PhysicalSpace,'PaperSize',[6 5]); %set the paper size to what you want  
    print(PhysicalSpace,'Phys2.pdf','-dpdf')
    
    
diff=figure
plot(x1,log(mu1*ones(length(x1),1)),'LineWidth',2,'Color',[0.5 0 0]);
hold on;
plot(x2,log(mu1*ones(length(x1),1)),'LineWidth',2,'Color','r');
plot(tspan,log(mu2*ones(length(tspan),1)),'LineWidth',2,'Color','b');
plot(tspan2,log(mu4*ones(length(tspan2),1)),'LineWidth',2,'Color','b');

diff2=figure
area(x1,log(mu1*ones(length(x1),1)),'LineWidth',0.1,'FaceColor','r');%[1 0.7 0.7]);
hold on;
area(x2,log(mu1*ones(length(x1),1)),'LineWidth',0.1,'FaceColor','r');%[1 0.7 0.7]);
area(tspan,log(mu2*ones(length(tspan),1)),'LineWidth',0.1,'FaceColor','b');%[0.7 0.7 1]);
area(tspan2,log(mu4*ones(length(tspan2),1)),'LineWidth',0.1,'FaceColor','k');%[0.7 0.7 0.7]);
title('Diffusion','interpreter','latex','fontsize',20);
    xlabel('$x$','interpreter','latex','fontsize',20);
    ylabel('$\log(\mu)$','interpreter','latex','fontsize',20);
    
    set(diff2,'PaperSize',[6 5]); %set the paper size to what you want  
    print(diff2,'Dif2.pdf','-dpdf')



==> optPB.m <==

N=40;




%% Generate random initial data and target, Bar-codes and QR

BCran1=round(rand(N/4,1));

BCran2=round(rand(N/4,1));




QRran=round(rand(N/4,N/4));


BC1=zeros(N);
BC2=zeros(N);





for i=1:N/4
    BC1(:,1+(i-1)*4)=BCran1(i);
    BC1(:,2+(i-1)*4)=BCran1(i);
    BC1(:,3+(i-1)*4)=BCran1(i);
    BC1(:,4+(i-1)*4)=BCran1(i);
    
    BC2(:,1+(i-1)*4)=BCran2(i);
    BC2(:,2+(i-1)*4)=BCran2(i);
    BC2(:,3+(i-1)*4)=BCran2(i);
    BC2(:,4+(i-1)*4)=BCran2(i);
    for j=1:N/4
        for k=1:4
            QR(1+(i-1)*4,k+(j-1)*4)=QRran(i,j);
            QR(2+(i-1)*4,k+(j-1)*4)=QRran(i,j);
            QR(3+(i-1)*4,k+(j-1)*4)=QRran(i,j);
            QR(4+(i-1)*4,k+(j-1)*4)=QRran(i,j);
        end

    end
end

f1=figure
subplot(1,2,1)
surf(BC1)
view(2)
shading interp;
subplot(1,2,2)
surf(BC2)
view(2)
shading interp;


f2=figure
subplot(1,2,1)
surf(BC1)
view(2)
shading interp;
subplot(1,2,2)
surf(QR)
view(2)
shading interp;



%% write the optimization problem in casadi


                            xline = linspace(0,1,N);
                            dx = xline(2) - xline(1);
                            
                            opti = casadi.Opti();
                            Nx=N;           % not necessary, just for adapting code
                            Y = opti.variable((Nx-2)*(Nx-2),Nt);
                            
                            
                            m = opti.variable((Nx-2)*(Nx-2),Nt);
                            a = opti.variable(2*Nx+2*(Nx-2),Nt)
                            

                            % ---- Dynamic constraints --------
                            % (j,i)->j+(i-1)*Nx
                            for k=1:Nt-1                              % loop over control intervals
                                for j=2:Nx-1
                                    for i=2:Nx-1
                                        opti.subject_to(dx^2*(Y(j+(i-1)*Nx,k+1)-Y(j+(i-1)*Nx,k))==(T/Nt)*(-4*mu*Y(j+(i-1)*Nx,k+1)+mu*Y(j+1+(i-1)*Nx,k+1)+mu*Y(j-1+(i-1)*Nx,k+1)+mu*Y(j+(i-1+1)*Nx,k+1)+mu*Y(j+(i-1-1)*Nx,k+1)+dx^2*Y(j+(i-1)*Nx,k+1)*g(j+(i-1)*Nx,k)));
                                    end
                                end
                                %Boundary laterals (1,i)->1+(i-1)*Nx    Nx,i->Nx+(i-1)*Nx
                                for i=2:Nx-1
                                    opti.subject_to(dx^2*(Y(1+(i-1)*Nx,k+1)-Y(1+(i-1)*Nx,k))==(T/Nt)*(-4*mu*Y(1+(i-1)*Nx,k+1)+2*mu*Y(1+1+(i-1)*Nx,k+1)+mu*Y(1+(i-1+1)*Nx,k+1)+mu*Y(1+(i-1-1)*Nx,k+1))+(T/Nt)*(dx^2*Y(1+(i-1)*Nx,k+1)*g(1+(i-1)*Nx,k)));
                                    opti.subject_to(dx^2*(Y(Nx+(i-1)*Nx,k+1)-Y(Nx+(i-1)*Nx,k))==(T/Nt)*(-4*mu*Y(Nx+(i-1)*Nx,k+1)+2*mu*Y(Nx-1+(i-1)*Nx,k+1)+mu*Y(Nx+(i-1+1)*Nx,k+1)+mu*Y(Nx+(i-1-1)*Nx,k+1))+(T/Nt)*(dx^2*Y(Nx+(i-1)*Nx,k+1)*g(Nx+(i-1)*Nx,k)));
                                end
                                        %Boundary laterals (j,1)->j+(1-1)*Nx  (j,Ny)->j+(Ny-1)*Nx

                                for j=2:Nx-1
                                    opti.subject_to(dx^2*(Y(j+(1-1)*Nx,k+1)-Y(j+(1-1)*Nx,k))==(T/Nt)*(-4*mu*Y(j+(1-1)*Nx,k+1)+2*mu*Y(j+(1-1+1)*Nx,k+1)+mu*Y(j+1+(1-1)*Nx,k+1)+mu*Y(j-1+(1-1)*Nx,k+1))+(T/Nt)*(dx^2*Y(j+(1-1)*Nx,k+1)*g(j+(1-1)*Nx,k)));
                                    opti.subject_to(dx^2*(Y(j+(Ny-1)*Nx,k+1)-Y(j+(Ny-1)*Nx,k))==(T/Nt)*(-4*mu*Y(j+(Ny-1)*Nx,k+1)+2*mu*Y(j+(Ny-1-1)*Nx,k+1)+mu*Y(j+1+(Ny-1)*Nx,k+1)+mu*Y(j-1+(Ny-1)*Nx,k+1))+(T/Nt)*(dx^2*Y(j+(Ny-1)*Nx,k+1)*g(j+(Ny-1)*Nx,k)));
                                end
                                        %corners       % (1,1)->1+(1-1)*Nx    %(1,Ny)->1+(Ny-1)*Nx % (Nx,1)->Nx+(1-1)*Nx     % (Nx,Ny)->Nx+(Ny-1)*Nx

                                opti.subject_to(dx^2*(Y(1+(1-1)*Nx,k+1)-Y(1+(1-1)*Nx,k))==(T/Nt)*(-4*mu*Y(1+(1-1)*Nx,k+1)+2*mu*Y(1+1+(1-1)*Nx,k+1)+2*mu*Y(1+(1-1+1)*Nx,k+1)+(T/Nt)*(dx^2*Y(1+(1-1)*Nx,k+1)*g(1+(1-1)*Nx,k))));
                                opti.subject_to(dx^2*(Y(1+(Ny-1)*Nx,k+1)-Y(1+(Ny-1)*Nx,k))==(T/Nt)*(-4*mu*Y(1+(Ny-1)*Nx,k+1)+2*mu*Y(1+1+(Ny-1)*Nx,k+1)+2*mu*Y(1+(Ny-1-1)*Nx,k+1)+(T/Nt)*(dx^2*Y(1+(Ny-1)*Nx,k+1)*g(1+(Ny-1)*Nx,k))));
                                opti.subject_to(dx^2*(Y(Nx+(1-1)*Nx,k+1)-Y(Nx+(1-1)*Nx,k))==(T/Nt)*(-4*mu*Y(Nx+(1-1)*Nx,k+1)+2*mu*Y(Nx-1+(1-1)*Nx,k+1)+2*mu*Y(Nx+(1-1+1)*Nx,k+1)+(T/Nt)*(dx^2*Y(Nx+(1-1)*Nx,k+1)*g(Nx+(1-1)*Nx,k))));
                                opti.subject_to(dx^2*(Y(Nx+(Ny-1)*Nx,k+1)-Y(Nx+(Ny-1)*Nx,k))==(T/Nt)*(-4*mu*Y(Nx+(Ny-1)*Nx,k+1)+2*mu*Y(Nx-1+(Ny-1)*Nx,k+1)+2*mu*Y(Nx+(Ny-1-1)*Nx,k+1)+(T/Nt)*(dx^2*Y(Nx+(Ny-1)*Nx,k+1)*g(Nx+(Ny-1)*Nx,k))));

                            end
                            % ---- Control constraints -----------
                            for i=1:N
                                for j=1:Nx
                                    Resources(j,i)=trapz(m((j-1)*Nx+1:j*Nx,i));
                                    for k=1:Ny
                                        opti.subject_to(m(j+(k-1)*Nx,i)>=0);
                                        opti.subject_to(m(j+(k-1)*Nx,i)<=Linfbound);
                                    end
                                end
                                opti.subject_to(trapz(Resources(:,i))*dx*dx<=ibound*Linfbound);
                                opti.subject_to(trapz(Resources(:,i))*dx*dx>=ibound*Linfbound-delta);
                            end

                            % ---- Optimization objective  ----------

                                opti.minimize(sum((Y(:,Nt)-QR(:))^2));
                                %opti.minimize(sum((Y(:,Nt)-BC2(:))^2));



                             for i=1:Nx
                                 for j=1:Nx
                                     opti.subject_to(Y(Nx*(i-1)+j,1)==y_old(i,j,1));
                                     for k=1:Nt
                                           opti.set_initial(Y(Nx*(i-1)+j,k), y_old(i,j,k));
                                     end
                                 end
                             end

                                for k=1:N-1
                                    if Tau(k)==Tau_old(k)
                                        for i=1:Nx
                                            for j=1:Nx
                                                  opti.set_initial(m(Nx*(i-1)+j,k),m_old(i,j,k));
                                            end
                                        end
                                    end
                                    if Tau(k)~=Tau_old(k)
                                        if Tau(k-1)==Tau_old(k-1)
                                            for i=1:Nx
                                                for j=1:Nx
                                                      opti.set_initial(m(Nx*(i-1)+j,k),m_old(i,j,k));
                                                end
                                            end
                                        else
                                            for i=1:Nx
                                                for j=1:Nx
                                                      opti.set_initial(m(Nx*(i-1)+j,k),m_old(i,j,k-1));
                                                end
                                            end
                                        end
                                    end
                                end
                        p_opts = struct('expand',true);
                        s_opts = struct('max_iter',10000,'constr_viol_tol',10^(-5),'compl_inf_tol',10^(-5),'acceptable_tol',10^(-5));
                        opti.solver('ipopt',p_opts,s_opts); % set numerical backend

                        tic
                        sol = opti.solve()   % actual solve
                        toc
                        
                        y_out2=sol.value(Y);
                        m_out2=sol.value(m);
                        
                                
                        y_out=zeros(Nx,Nx,Nt);
                        m_out=zeros(Nx,Nx,N);
                        for i=1:Nx
                            for j=1:Nx
                                y_out(i,j,:)=y_out2(Nx*(i-1)+j,:);
                                m_out(i,j,:)=m_out2(Nx*(i-1)+j,:);
                            end
                        end
        

            end

%% Figures
